From NP-Hardness to Exact Tractability Through Sample Abundance

Additional observations can make exact optimization tractable without changing the objective or feasible set. We establish this phenomenon for noisy parity fitting, a worst-case NP-hard problem, with uniformly sampled rank-one sign tensor entries, independent fair factor signs and independent errors. For fixed interaction order $k\ge3$, $n$ signs per block, logarithmic mean degree and known channel biases, $O(n/(\log n)^{1/(k-2)})$ further readings of the same source suffice with high probability for exact optimization in $O(n\log^2 n)$ worst-case work. The leading coefficient is sharp for weak recovery by depth-$O(\log\log n)$ local estimators with independent reading marks. A common signed-field law determines the gain over the generating source, the number of tied optima and the dimension needed for later reweightings. The geometry of the remaining coordinates determines the sharp radius of local verification for high-scoring assignments with high probability.

==> anc/README.txt <==
Extract Sample_Abundance_Reproducibility.zip to read the instructions in README.md and reproduce the experiments and checks. All study inputs are synthetic.

